Chain-of-Layer: Iteratively Prompting Large Language Models for Taxonomy Induction from Limited Examples

Automatic taxonomy induction is crucial for web search, recommendation systems, and question answering. Manual curation of taxonomies is expensive in terms of human effort, making automatic taxonomy construction highly desirable. In this work, we introduce Chain-of-Layer which is an in-context learning framework designed to induct taxonomies from a given set of entities. Chain-of-Layer breaks down the task into selecting relevant candidate entities in each layer and gradually building the taxonomy from top to bottom. To minimize errors, we introduce the Ensemble-based Ranking Filter to reduce the hallucinated content generated at each iteration. Through extensive experiments, we demonstrate that Chain-of-Layer achieves state-of-the-art performance on four real-world benchmarks.

==> Figures/raw/num_entity.py <==
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd
import brewer2mpl
from cycler import cycler
import matplotlib.colors as colors
from  matplotlib.colors import LinearSegmentedColormap
import seaborn as sns
import os
from matplotlib.pyplot import MultipleLocator,FixedLocator

path = './data/CoL_Analysis_num_entity.csv'

df = pd.read_csv(path, sep=',', header=0)
# remove empty rows
df = df.dropna(how='all')

# three subplots: 'taxo' (wiki, ,dblp, semeval_sci); x-axis: 'num_entity';
# y-axis: 'edge F1-score', 'ancestor F1-score', 'node F1-score'

wiki_data = df.loc[df['taxo'] == 'wiki']
dblp_data = df.loc[df['taxo'] == 'dblp']
semeval_sci_data = df.loc[df['taxo'] == 'semeval_sci']

# remove taxo column
wiki_data = wiki_data.drop(['taxo'], axis=1)
dblp_data = dblp_data.drop(['taxo'], axis=1)
semeval_sci_data = semeval_sci_data.drop(['taxo'], axis=1)

# re-construct data for plot: column name: num_entity;
# row name: edge F1-score, ancestor F1-score, node F1-score
wiki_data = wiki_data.T
dblp_data = dblp_data.T
semeval_sci_data = semeval_sci_data.T
# set column name: num_entity
wiki_data = wiki_data.rename(columns=wiki_data.iloc[0])
dblp_data = dblp_data.rename(columns=dblp_data.iloc[0])
semeval_sci_data = semeval_sci_data.rename(columns=semeval_sci_data.iloc[0])
# remove the first row
wiki_data = wiki_data.drop(['num_entity'])
dblp_data = dblp_data.drop(['num_entity'])
semeval_sci_data = semeval_sci_data.drop(['num_entity'])

# rename raw name: {edge F1-score: F1_e, ancestor F1-scoore: F1_a, node F1-score: F1_n}
# rename raw name
wiki_data = wiki_data.rename(index={'edge F1-score': 'F1_e', 'ancestor F1-score': 'F1_a', 'node F1-score': 'F1_n'})
dblp_data = dblp_data.rename(index={'edge F1-score': 'F1_e', 'ancestor F1-score': 'F1_a', 'node F1-score': 'F1_n'})
semeval_sci_data = semeval_sci_data.rename(index={'edge F1-score': 'F1_e', 'ancestor F1-score': 'F1_a', 'node F1-score': 'F1_n'})

# plot
plt.rcParams['font.size'] = 15
fig, ax = plt.subplots(1, 3, constrained_layout=True, figsize=(8.5, 3))
ax1 = sns.lineplot(data=wiki_data.T, ax=ax[0], markers=True, dashes=False, markersize=10, linewidth=3)
ax1.legend('', frameon=False)
ax1.set_xlabel('number of entities',size=15)
ax1.xaxis.set_major_locator(MultipleLocator(40))
# ax1.yaxis.set_major_locator(MultipleLocator(0.05))
# ax1.set_xticklabels(['0','1','2','3','4','5'])

ax2 = sns.lineplot(data=dblp_data.T, ax=ax[1], markers=True, dashes=False, markersize=10, linewidth=3)
ax2.legend('', frameon=False)
ax2.set_xlabel('number of entities',size=15)
ax2.xaxis.set_major_locator(MultipleLocator(40))

ax3 = sns.lineplot(data=semeval_sci_data.T, ax=ax[2], markers=True, dashes=False, markersize=10, linewidth=3)
ax3.legend(frameon=True,fontsize=12)
ax3.set_xlabel('number of entities',size=15)
ax3.xaxis.set_major_locator(MultipleLocator(40))

fig.savefig('./outputs/num_entity.pdf',dpi=600,format='pdf',bbox_inches='tight')
